Covariate-adjusted Fisher randomization tests for the average treatment effect

Fisher's randomization test (FRT) delivers exact $p$-values under the strong null hypothesis of no treatment effect on any units whatsoever and allows for flexible covariate adjustment to improve the power. Of interest is whether the procedure could also be valid for testing the weak null hypothesis of zero average treatment effect. Towards this end, we evaluate two general strategies for FRT with covariate-adjusted test statistics: that based on the residuals from an outcome model with only the covariates, and that based on the output from an outcome model with both the treatment and the covariates. Based on theory and simulation, we recommend using the ordinary least squares (OLS) fit of the observed outcome on the treatment, centered covariates, and their interactions for covariate adjustment, and conducting FRT with the robust $t$-value of the treatment as the test statistic. The resulting FRT is finite-sample exact for the strong null hypothesis, asymptotically valid for the weak null hypothesis, and more powerful than the unadjusted analog under alternatives, all irrespective of whether the linear model is correctly specified or not. We develop the theory for complete randomization, cluster randomization, stratified randomization, and rerandomization, respectively, and give a recommendation for the test procedure and test statistic under each design. We first focus on the finite-population perspective and then extend the result to the super-population perspective, highlighting the difference in standard errors. Motivated by the similarity in procedure, we also evaluate the design-based properties of five existing permutation tests originally for linear models and show the superiority of the proposed FRT for testing the treatment effects.

==> Graphs/cafrtsimulation_power.r <==
library("car")
library("ggplot2")

cafrt_stat_n = function(z, y)
{
	  tau_n_fit = lm(y ~ z)
	  tau_n     = tau_n_fit$coef[2]
	  tau_n_ols = summary(tau_n_fit)$coef[2, 3]
	  tau_n_ehw = tau_n/sqrt(diag(hccm(tau_n_fit))[2])

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  tau_f_fit = lm(y ~ z  + x)
	  tau_f     = tau_f_fit$coef[2]
	  tau_f_ols = summary(tau_f_fit)$coef[2, 3]
	  tau_f_ehw = tau_f/sqrt(diag(hccm(tau_f_fit))[2])
	  
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = scale(x)
	  tau_l_fit = lm(y ~ z  + x + z*x)
	  tau_l     = tau_l_fit$coef[2]
	  tau_l_ols = summary(tau_l_fit)$coef[2, 3]
	  tau_l_ehw = tau_l/sqrt(diag(hccm(tau_l_fit))[2])

	  c(tau_l, tau_l_ols, tau_l_ehw)
}

cafrt_pvalue = function(z, y, x, nfrt)
{
	  	  
	  ## Tukey-Rosenbaum Residual
	  trr  = lm(y ~ x)$residual
	  trr0 = lm(y ~ 0 + x)$residual
	  
	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))

	  
	  cafrt.stat.rep = replicate(nfrt,
	                       {  
	            	        zperm  = sample(z)
	            	        c(cafrt_stat_n(zperm, y),
	            	        cafrt_stat_f(zperm, y, x),
	            	        cafrt_stat_l(zperm, y, x),
	            	        cafrt_stat_n(zperm, trr),
	            	        cafrt_stat_n(zperm, trr0))     
	                      })  
	   
	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   apply(d.stat, 1, mean)                     
	
}

## power simulation
nmc    = 1000
nfrt   = 500

n      = 100
r      = 0.2
n1     = n*r
n0     = n - n1
sigma1 = 0.4
sigma0 = 0.1

x  = runif(n, -1, 1)
y1 = 0.1 + x + rnorm(n, 0, sigma1)
y0 = - x + rnorm(n, 0, sigma0)
zz = c(rep(1, n1), rep(0, n0))

simulation_frt = function()
{
  z = sample(zz)
  y = ifelse(z, y1, y0)
  cafrt_pvalue(z, y, x, nfrt)[c(3,6,9,12)]
}

pvalues_simulation = replicate(nmc, {simulation_frt()})

dat.p1 = rbind(data.frame(factor = "Neyman",
                          frt_pv  = pvalues_simulation[1, ]),
               data.frame(factor = "Fisher",
                          frt_pv  = pvalues_simulation[2, ]),
               data.frame(factor = "Lin",
                          frt_pv  = pvalues_simulation[3, ]),
               data.frame(factor = "Rosenbaum",
                          frt_pv  = pvalues_simulation[4, ])) 
write.table(dat.p1, "pvaluesalternative.txt")

dat.p1 = read.table("pvaluesalternative.txt")
dat.p1$factor = ordered(dat.p1$factor, 
                        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))


pdf("powerFRT.pdf", height = 2.2, width = 8)
ggplot(dat.p1) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(~ factor) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(b) p-values under an alternative hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_rem_power.r <==
library("car")
library("ggplot2")

cafrt_stat_n = function(z, y)
{
	  tau_n_fit = lm(y ~ z)
	  tau_n     = tau_n_fit$coef[2]
	  tau_n_ols = summary(tau_n_fit)$coef[2, 3]
	  tau_n_ehw = tau_n/sqrt(diag(hccm(tau_n_fit))[2])

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  tau_f_fit = lm(y ~ z  + x)
	  tau_f     = tau_f_fit$coef[2]
	  tau_f_ols = summary(tau_f_fit)$coef[2, 3]
	  tau_f_ehw = tau_f/sqrt(diag(hccm(tau_f_fit))[2])
	  
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = scale(x)
	  tau_l_fit = lm(y ~ z  + x + z*x)
	  tau_l     = tau_l_fit$coef[2]
	  tau_l_ols = summary(tau_l_fit)$coef[2, 3]
	  tau_l_ehw = tau_l/sqrt(diag(hccm(tau_l_fit))[2])

	  c(tau_l, tau_l_ols, tau_l_ehw)
}

cafrt_rem_pvalue = function(z, y, x, nfrt, z.candidate)
{
	  	  
	  ## Tukey-Rosenbaum Residual
	  trr  = lm(y ~ x)$residual
	  trr0 = lm(y ~ 0 + x)$residual
	  
	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))

	  num.candidate  = ncol(z.candidate)
	  index.z        = sample(1:num.candidate,
	                          size = nfrt, replace = TRUE)
	  cafrt.stat.rep = sapply(index.z, FUN = function(i){
	    zperm = z.candidate[, i]
	    c(cafrt_stat_n(zperm, y),
	      cafrt_stat_f(zperm, y, x),
	      cafrt_stat_l(zperm, y, x),
	      cafrt_stat_n(zperm, trr),
	      cafrt_stat_n(zperm, trr0))
	  })

	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   apply(d.stat, 1, mean)                     
	
}


## power simulation
nmc    = 1000
nfrt   = 500

n      = 100
r      = 0.2
n1     = n*r
n0     = n - n1
sigma1 = 0.4
sigma0 = 0.1

x  = runif(n, -1, 1)
y1 = 0.1 + x + rnorm(n, 0, sigma1)
y0 = - x + rnorm(n, 0, sigma0)
zz = c(rep(1, n1), rep(0, n0))

## generating rerandomization z
n.cre = 10^7
z.cre = replicate(n.cre, {
  z      = sample(zz)
  M.dist = (mean(x[z==1]) - mean(x[z==0]))^2*n1*n0/n/var(x)
  c(z, M.dist)
})

## generating Z vector satisfying ReM
col.index = (1:n.cre)[z.cre[n+1, ] <= qchisq(0.05, df = 1)]
z.rem.95  = z.cre[1:n, col.index]
n.rem.95  = ncol(z.rem.95)

col.index = (1:n.cre)[z.cre[n+1, ] <= qchisq(0.001, df = 1)]
z.rem.999  = z.cre[1:n, col.index]
n.rem.999  = ncol(z.rem.999)

simulation_frt_rem.95 = function()
{
  z = z.rem.95[, sample(1:n.rem.95, 1)]
  y = ifelse(z, y1, y0)
  cafrt_rem_pvalue(z, y, x, nfrt, z.rem.95)[c(3,6,9,12)]
}

simulation_frt_rem.999 = function()
{
  z = z.rem.999[, sample(1:n.rem.999, 1)]
  y = ifelse(z, y1, y0)
  cafrt_rem_pvalue(z, y, x, nfrt, z.rem.999)[c(3,6,9,12)]
}  
  
  
pvalues_simulation_rem.95  = replicate(nmc, 
                                      {simulation_frt_rem.95()})
dat.p1.rem.95 = rbind(data.frame(factor = "Neyman",
                                frt_pv  = pvalues_simulation_rem.95[1, ]),
                     data.frame(factor = "Fisher",
                                frt_pv  = pvalues_simulation_rem.95[2, ]),
                     data.frame(factor = "Lin",
                                frt_pv  = pvalues_simulation_rem.95[3, ]),
                     data.frame(factor = "Rosenbaum",
                                frt_pv  = pvalues_simulation_rem.95[4, ])) 
write.table(dat.p1.rem.95, "pvaluesalternative_rem_95.txt")

dat.p1.rem.95 = read.table("pvaluesalternative_rem_95.txt")
dat.p1.rem.95$factor = ordered(dat.p1.rem.95$factor, 
                        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
 

pdf("powerFRT_rem_95.pdf", height = 2.2, width = 8)
ggplot(dat.p1.rem.95) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(~ factor) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(b) p-values under an alternative hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()

 
pvalues_simulation_rem.999  = replicate(nmc, 
                                       {simulation_frt_rem.999()})
dat.p1.rem.999 = rbind(data.frame(factor = "Neyman",
                                 frt_pv  = pvalues_simulation_rem.999[1, ]),
                      data.frame(factor = "Fisher",
                                 frt_pv  = pvalues_simulation_rem.999[2, ]),
                      data.frame(factor = "Lin",
                                 frt_pv  = pvalues_simulation_rem.999[3, ]),
                      data.frame(factor = "Rosenbaum",
                                 frt_pv  = pvalues_simulation_rem.999[4, ])) 
write.table(dat.p1.rem.999, "pvaluesalternative_rem_999.txt")

dat.p1.rem.999 = read.table("pvaluesalternative_rem_999.txt")
dat.p1.rem.999$factor = ordered(dat.p1.rem.999$factor, 
                               levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))


pdf("powerFRT_rem_999.pdf", height = 2.2, width = 8)
ggplot(dat.p1.rem.999) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(~ factor) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(b) p-values under an alternative hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_rem_typeoneerror.r <==
library("car")
library("ggplot2")

cafrt_stat_n = function(z, y)
{
	  tau_n_fit = lm(y ~ z)
	  tau_n     = tau_n_fit$coef[2]
	  tau_n_ols = summary(tau_n_fit)$coef[2, 3]
	  tau_n_ehw = tau_n/sqrt(diag(hccm(tau_n_fit))[2])

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  tau_f_fit = lm(y ~ z  + x)
	  tau_f     = tau_f_fit$coef[2]
	  tau_f_ols = summary(tau_f_fit)$coef[2, 3]
	  tau_f_ehw = tau_f/sqrt(diag(hccm(tau_f_fit))[2])
	  
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = scale(x)
	  tau_l_fit = lm(y ~ z  + x + z*x)
	  tau_l     = tau_l_fit$coef[2]
	  tau_l_ols = summary(tau_l_fit)$coef[2, 3]
	  tau_l_ehw = tau_l/sqrt(diag(hccm(tau_l_fit))[2])

	  c(tau_l, tau_l_ols, tau_l_ehw)
}

cafrt_rem_pvalue = function(z, y, x, nfrt, z.candidate)
{
	  	  
	  ## Tukey-Rosenbaum Residual
	  trr  = lm(y ~ x)$residual
	  trr0 = lm(y ~ 0 + x)$residual
	  
	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))

	  num.candidate  = ncol(z.candidate)
	  index.z        = sample(1:num.candidate,
	                          size = nfrt, replace = TRUE)
	  cafrt.stat.rep = sapply(index.z, FUN = function(i){
	    zperm = z.candidate[, i]
	    c(cafrt_stat_n(zperm, y),
	      cafrt_stat_f(zperm, y, x),
	      cafrt_stat_l(zperm, y, x),
	      cafrt_stat_n(zperm, trr),
	      cafrt_stat_n(zperm, trr0))
	  })

	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   apply(d.stat, 1, mean)                     
	
}


## type one error simulation
nmc    = 1000
nfrt   = 500
 
n      = 100
r      = 0.2
n1     = n*r
n0     = n - n1
sigma1 = 1
sigma0 = 0.5

x  = runif(n, -1, 1)
y1 = x^3 + rnorm(n, 0, sigma1)
y0 = - x^3 + rnorm(n, 0, sigma0)
y1 = y1 - mean(y1)
y0 = y0 - mean(y0)
zz = c(rep(1, n1), rep(0, n0))

## generating rerandomization z
n.cre = 10^7
z.cre = replicate(n.cre, {
  z      = sample(zz)
  M.dist = (mean(x[z==1]) - mean(x[z==0]))^2*n1*n0/n/var(x)
  c(z, M.dist)
})

## generating Z vector satisfying ReM
col.index = (1:n.cre)[z.cre[n+1, ] <= qchisq(0.05, df = 1)]
z.rem.95  = z.cre[1:n, col.index]
n.rem.95  = ncol(z.rem.95)

col.index = (1:n.cre)[z.cre[n+1, ] <= qchisq(0.001, df = 1)]
z.rem.999  = z.cre[1:n, col.index]
n.rem.999  = ncol(z.rem.999)

simulation_frt_rem.95 = function()
{
  z = z.rem.95[, sample(1:n.rem.95, 1)]
  y = ifelse(z, y1, y0)
  cafrt_rem_pvalue(z, y, x, nfrt, z.rem.95)
}

simulation_frt_rem.999 = function()
{
  z = z.rem.999[, sample(1:n.rem.999, 1)]
  y = ifelse(z, y1, y0)
  cafrt_rem_pvalue(z, y, x, nfrt, z.rem.999)
}  
  
  
pvalues_simulation_rem.95  = replicate(nmc, 
                                      {simulation_frt_rem.95()})

dat.p.rem.95 = rbind(data.frame(factor1 = "Unstudentized",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation_rem.95[1, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation_rem.95[2, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation_rem.95[3, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation_rem.95[4, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation_rem.95[5, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation_rem.95[6, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation_rem.95[7, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation_rem.95[8, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation_rem.95[9, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation_rem.95[10, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation_rem.95[11, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation_rem.95[12, ]))
write.table(dat.p.rem.95, "pvaluesnull_rem_95.txt")

dat.p.rem.95 = read.table("pvaluesnull_rem_95.txt")
dat.p.rem.95$factor2 = ordered(dat.p.rem.95$factor2, 
        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
dat.p.rem.95$factor1 = ordered(dat.p.rem.95$factor1, 
        levels = c("Unstudentized", "Studentized OLS", "Studentized EHW"))


pdf("typeoneerrorFRT_rem_95.pdf", height = 5.6, width = 8)
ggplot(dat.p.rem.95) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(factor1 ~ factor2) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(a) p-values under the null hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


pvalues_simulation_rem.999  = replicate(nmc, 
                                       {simulation_frt_rem.999()})

dat.p.rem.999 = rbind(data.frame(factor1 = "Unstudentized",
                                factor2 = "Neyman",
                                frt_pv  = pvalues_simulation_rem.999[1, ]),
                     data.frame(factor1 = "Studentized OLS",
                                factor2 = "Neyman",
                                frt_pv  = pvalues_simulation_rem.999[2, ]),
                     data.frame(factor1 = "Studentized EHW",
                                factor2 = "Neyman",
                                frt_pv  = pvalues_simulation_rem.999[3, ]),
                     data.frame(factor1 = "Unstudentized",
                                factor2 = "Fisher",
                                frt_pv  = pvalues_simulation_rem.999[4, ]),
                     data.frame(factor1 = "Studentized OLS",
                                factor2 = "Fisher",
                                frt_pv  = pvalues_simulation_rem.999[5, ]),
                     data.frame(factor1 = "Studentized EHW",
                                factor2 = "Fisher",
                                frt_pv  = pvalues_simulation_rem.999[6, ]),
                     data.frame(factor1 = "Unstudentized",
                                factor2 = "Lin",
                                frt_pv  = pvalues_simulation_rem.999[7, ]),
                     data.frame(factor1 = "Studentized OLS",
                                factor2 = "Lin",
                                frt_pv  = pvalues_simulation_rem.999[8, ]),
                     data.frame(factor1 = "Studentized EHW",
                                factor2 = "Lin",
                                frt_pv  = pvalues_simulation_rem.999[9, ]),
                     data.frame(factor1 = "Unstudentized",
                                factor2 = "Rosenbaum",
                                frt_pv  = pvalues_simulation_rem.999[10, ]),
                     data.frame(factor1 = "Studentized OLS",
                                factor2 = "Rosenbaum",
                                frt_pv  = pvalues_simulation_rem.999[11, ]),
                     data.frame(factor1 = "Studentized EHW",
                                factor2 = "Rosenbaum",
                                frt_pv  = pvalues_simulation_rem.999[12, ]))
write.table(dat.p.rem.999, "pvaluesnull_rem_999.txt")

dat.p.rem.999 = read.table("pvaluesnull_rem_999.txt")
dat.p.rem.999$factor2 = ordered(dat.p.rem.999$factor2, 
                               levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
dat.p.rem.999$factor1 = ordered(dat.p.rem.999$factor1, 
                               levels = c("Unstudentized", "Studentized OLS", "Studentized EHW"))


pdf("typeoneerrorFRT_rem_999.pdf", height = 5.6, width = 8)
ggplot(dat.p.rem.999) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(factor1 ~ factor2) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(a) p-values under the null hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_stratified_power.R <==
rm(list=ls()); 
set.seed(1); 

library("car")
library("ggplot2")

setwd("C:/Users/staza/Dropbox/0_x-frt_1st revision JOE_AZ working folder/Graphs")

cafrt_stat_n = function(z, y)
{
	  #tau_n_fit = lm(y ~ z)
    tau_n_fit = sapply(1:K, function(k) list("k" = lm(y[[k]] ~ z[[k]]))); 
	  tau_n.K   = sapply(1:K, function(k) tau_n_fit[[k]]$coef[2]); 
	  se_n_ols  = sapply(1:K, function(k) summary(tau_n_fit[[k]])$coef[2, 2]);
	  se2_n_ehw  = sapply(1:K, function(k) diag(hccm(tau_n_fit[[k]]))[2]);
	  
    tau_n     = sum(tau_n.K*w.K)
	  tau_n_ols = tau_n/ sqrt(sum((se_n_ols^2)*(w.K^2))); 
	  tau_n_ehw = tau_n/ sqrt(sum( se2_n_ehw*(w.K^2))); 

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  # tau_f_fit = lm(y ~ z  + x)

	  tau_f_fit = sapply(1:K, function(k) list("k" = lm(y[[k]] ~ z[[k]] + x[[k]]))); 
	  tau_f.K   = sapply(1:K, function(k) tau_f_fit[[k]]$coef[2]); 
	  se_f_ols  = sapply(1:K, function(k) summary(tau_f_fit[[k]])$coef[2, 2]);
	  se2_f_ehw  = sapply(1:K, function(k) diag(hccm(tau_f_fit[[k]]))[2]);
	  
	  tau_f     = sum(tau_f.K*w.K)
	  tau_f_ols = tau_f/ sqrt(sum((se_f_ols^2)*(w.K^2))); 
	  tau_f_ehw = tau_f/ sqrt(sum( se2_f_ehw*(w.K^2))); 
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = sapply(1:K, function(k) scale(x[[k]])); 
	  tau_l_fit = sapply(1:K, function(k) list("k" = lm(y[[k]] ~ z[[k]] + x[[k]] +z[[k]]*x[[k]]))); 
	  tau_l.K   = sapply(1:K, function(k) tau_l_fit[[k]]$coef[2]); 
	  se_l_ols  = sapply(1:K, function(k) summary(tau_l_fit[[k]])$coef[2, 2]);
	  se2_l_ehw  = sapply(1:K, function(k) diag(hccm(tau_l_fit[[k]]))[2]);
	  
	  tau_l     = sum(tau_l.K*w.K)
	  tau_l_ols = tau_l/ sqrt(sum((se_l_ols^2)*(w.K^2))); 
	  tau_l_ehw = tau_l/ sqrt(sum( se2_l_ehw*(w.K^2))); 

	  c(tau_l, tau_l_ols, tau_l_ehw)
}


cafrt_pvalue = function(z, y, x, nfrt)
{

	  ## tukey-rosenbaum residual
	  trr  = sapply(1:K, function(k) lm(y[[k]] ~ x[[k]])$residual); 
	  trr0 = sapply(1:K, function(k) lm(y[[k]] ~ 0+x[[k]])$residual);

	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))


	  cafrt.stat.rep = replicate(nfrt,
	                       {
	            	        zperm  = sapply(1:K, function(k) sample(z[[k]])); 
	            	        c(cafrt_stat_n(zperm, y),
	            	        cafrt_stat_f(zperm, y, x),
	            	        cafrt_stat_l(zperm, y, x),
	            	        cafrt_stat_n(zperm, trr),
	            	        cafrt_stat_n(zperm, trr0))
	                      })

	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   apply(d.stat, 1, mean)

}


## type one error simulation
nmc    = 1000
nfrt   = 500

n      = 500;
K      = 3; 
x      = runif(n, -1, 1);

S      = rep(2,n);
S[x <= -.3] = 1; 
S[x > .3]= 3; 
n.K = table(S);
w.K = n.K/n; 

r      = 0.2
n1.K     = round(n.K*r); 
n0.K     = n.K - n1.K
sigma1 = 0.4
sigma0 = 0.1

y1 = 0.1 + x + rnorm(n, 0, sigma1);
y0 = - x + rnorm(n, 0, sigma0);
#zz = c(rep(1, n1), rep(0, n0))
zz.K = sapply(1:K, function(k) c(rep(1, n1.K[k]), rep(0, n0.K[k])))
y1.K = sapply(1:K, function(k) y1[S==k]);
y0.K = sapply(1:K, function(k) y0[S==k]);
x.K = sapply(1:K, function(k) x[S==k]);

simulation_frt = function()
{
  z.K = sapply(1:K, function(k) sample(zz.K[[k]])); 
  y.K = sapply(1:K, function(k) ifelse(z.K[[k]], y1.K[[k]], y0.K[[k]])); 
  cafrt_pvalue(z.K, y.K, x.K, nfrt)[c(3,6,9,12)]
}

pvalues_simulation = replicate(nmc, {simulation_frt()})

dat.p = rbind(data.frame(factor = "Neyman",
                          frt_pv  = pvalues_simulation[1, ]),
               data.frame(factor = "Fisher",
                          frt_pv  = pvalues_simulation[2, ]),
               data.frame(factor = "Lin",
                          frt_pv  = pvalues_simulation[3, ]),
               data.frame(factor = "Rosenbaum",
                          frt_pv  = pvalues_simulation[4, ])) 
write.table(dat.p, "pvaluesalternative_stratified.txt")

dat.p = read.table("pvaluesalternative_stratified.txt")
# dat.p$factor2 = ordered(dat.p$factor2, 
#         levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
# dat.p$factor1 = ordered(dat.p$factor1, 
#         levels = c("Unstudentized", "Studentized OLS", "Studentized EHW"))

attach(dat.p)
pdf("powerFRT_stratified.pdf", height = 2.2, width = 8)
ggplot(dat.p) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(~ factor) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(b) p-values of the robust t-statistics under an alternative hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_stratified_typeoneerror.r <==
rm(list=ls()); 
set.seed(1); 

library("car")
library("ggplot2")

setwd("C:/Users/staza/Dropbox/0_x-frt_1st revision JOE_AZ working folder/Graphs")

cafrt_stat_n = function(z, y)
{
	  #tau_n_fit = lm(y ~ z)
    tau_n_fit = sapply(1:K, function(k) list("k" = lm(y[[k]] ~ z[[k]]))); 
	  tau_n.K   = sapply(1:K, function(k) tau_n_fit[[k]]$coef[2]); 
	  se_n_ols  = sapply(1:K, function(k) summary(tau_n_fit[[k]])$coef[2, 2]);
	  se2_n_ehw  = sapply(1:K, function(k) diag(hccm(tau_n_fit[[k]]))[2]);
	  
    tau_n     = sum(tau_n.K*w.K)
	  tau_n_ols = tau_n/ sqrt(sum((se_n_ols^2)*(w.K^2))); 
	  tau_n_ehw = tau_n/ sqrt(sum( se2_n_ehw*(w.K^2))); 

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  # tau_f_fit = lm(y ~ z  + x)

	  tau_f_fit = sapply(1:K, function(k) list("k" = lm(y[[k]] ~ z[[k]] + x[[k]]))); 
	  tau_f.K   = sapply(1:K, function(k) tau_f_fit[[k]]$coef[2]); 
	  se_f_ols  = sapply(1:K, function(k) summary(tau_f_fit[[k]])$coef[2, 2]);
	  se2_f_ehw  = sapply(1:K, function(k) diag(hccm(tau_f_fit[[k]]))[2]);
	  
	  tau_f     = sum(tau_f.K*w.K)
	  tau_f_ols = tau_f/ sqrt(sum((se_f_ols^2)*(w.K^2))); 
	  tau_f_ehw = tau_f/ sqrt(sum( se2_f_ehw*(w.K^2))); 
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = sapply(1:K, function(k) scale(x[[k]])); 
	  tau_l_fit = sapply(1:K, function(k) list("k" = lm(y[[k]] ~ z[[k]] + x[[k]] +z[[k]]*x[[k]]))); 
	  tau_l.K   = sapply(1:K, function(k) tau_l_fit[[k]]$coef[2]); 
	  se_l_ols  = sapply(1:K, function(k) summary(tau_l_fit[[k]])$coef[2, 2]);
	  se2_l_ehw  = sapply(1:K, function(k) diag(hccm(tau_l_fit[[k]]))[2]);
	  
	  tau_l     = sum(tau_l.K*w.K)
	  tau_l_ols = tau_l/ sqrt(sum((se_l_ols^2)*(w.K^2))); 
	  tau_l_ehw = tau_l/ sqrt(sum( se2_l_ehw*(w.K^2))); 

	  c(tau_l, tau_l_ols, tau_l_ehw)
}


cafrt_pvalue = function(z, y, x, nfrt)
{

	  ## tukey-rosenbaum residual
	  trr  = sapply(1:K, function(k) lm(y[[k]] ~ x[[k]])$residual); 
	  trr0 = sapply(1:K, function(k) lm(y[[k]] ~ 0+x[[k]])$residual);

	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))


	  cafrt.stat.rep = replicate(nfrt,
	                       {
	            	        zperm  = sapply(1:K, function(k) sample(z[[k]])); 
	            	        c(cafrt_stat_n(zperm, y),
	            	        cafrt_stat_f(zperm, y, x),
	            	        cafrt_stat_l(zperm, y, x),
	            	        cafrt_stat_n(zperm, trr),
	            	        cafrt_stat_n(zperm, trr0))
	                      })

	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   apply(d.stat, 1, mean)

}


## type one error simulation
nmc    = 1000
nfrt   = 500

n      = 500;
K      = 3; 
x      = runif(n, -1, 1);

S      = rep(2,n);
S[x <= -.3] = 1; 
S[x > .3]= 3; 
n.K = table(S);
w.K = n.K/n; 

r      = 0.2
n1.K     = round(n.K*r); 
n0.K     = n.K - n1.K
sigma1 = 1
sigma0 = 0.5


y1 = x^3 + rnorm(n, 0, sigma1)
y0 = - x^3 + rnorm(n, 0, sigma0)
y1 = y1 - mean(y1)
y0 = y0 - mean(y0)
#zz = c(rep(1, n1), rep(0, n0))
zz.K = sapply(1:K, function(k) c(rep(1, n1.K[k]), rep(0, n0.K[k])))
y1.K = sapply(1:K, function(k) y1[S==k]);
y0.K = sapply(1:K, function(k) y0[S==k]);
x.K = sapply(1:K, function(k) x[S==k]);

simulation_frt = function()
{
  z.K = sapply(1:K, function(k) sample(zz.K[[k]])); 
  y.K = sapply(1:K, function(k) ifelse(z.K[[k]], y1.K[[k]], y0.K[[k]])); 
  cafrt_pvalue(z.K, y.K, x.K, nfrt)
}

pvalues_simulation = replicate(nmc, {simulation_frt()})

dat.p = rbind(data.frame(factor1 = "Unstudentized",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[1, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[2, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[3, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[4, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[5, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[6, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[7, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[8, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[9, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[10, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[11, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[12, ]))
write.table(dat.p, "pvaluesnull_stratified.txt")

dat.p = read.table("pvaluesnull_stratified_renamed.txt")
dat.p$factor2 = ordered(dat.p$factor2, 
        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
dat.p$factor1 = ordered(dat.p$factor1, 
        levels = c("Unstudentized", "Classic t-statistic", "Robust t-statistic"))


pdf("typeoneerrorFRT_stratified.pdf", height = 5.6, width = 8)
ggplot(dat.p) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(factor1 ~ factor2) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(a) p-values under the weak null hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_typeoneerror.r <==
library("car")
library("ggplot2")

cafrt_stat_n = function(z, y)
{
	  tau_n_fit = lm(y ~ z)
	  tau_n     = tau_n_fit$coef[2]
	  tau_n_ols = summary(tau_n_fit)$coef[2, 3]
	  tau_n_ehw = tau_n/sqrt(diag(hccm(tau_n_fit))[2])

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  tau_f_fit = lm(y ~ z  + x)
	  tau_f     = tau_f_fit$coef[2]
	  tau_f_ols = summary(tau_f_fit)$coef[2, 3]
	  tau_f_ehw = tau_f/sqrt(diag(hccm(tau_f_fit))[2])
	  
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = scale(x)
	  tau_l_fit = lm(y ~ z  + x + z*x)
	  tau_l     = tau_l_fit$coef[2]
	  tau_l_ols = summary(tau_l_fit)$coef[2, 3]
	  tau_l_ehw = tau_l/sqrt(diag(hccm(tau_l_fit))[2])

	  c(tau_l, tau_l_ols, tau_l_ehw)
}

cafrt_pvalue = function(z, y, x, nfrt)
{
	  	  
	  ## Tukey-Rosenbaum Residual
	  trr  = lm(y ~ x)$residual
	  trr0 = lm(y ~ 0 + x)$residual
	  
	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))

	  
	  cafrt.stat.rep = replicate(nfrt,
	                       {  
	            	        zperm  = sample(z)
	            	        c(cafrt_stat_n(zperm, y),
	            	        cafrt_stat_f(zperm, y, x),
	            	        cafrt_stat_l(zperm, y, x),
	            	        cafrt_stat_n(zperm, trr),
	            	        cafrt_stat_n(zperm, trr0))     
	                      })  
	   
	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   apply(d.stat, 1, mean)                     
	
}


## type one error simulation
nmc    = 1000
nfrt   = 500

n      = 100
r      = 0.2
n1     = n*r
n0     = n - n1
sigma1 = 1
sigma0 = 0.5

x  = runif(n, -1, 1)
y1 = x^3 + rnorm(n, 0, sigma1)
y0 = - x^3 + rnorm(n, 0, sigma0)
y1 = y1 - mean(y1)
y0 = y0 - mean(y0)
zz = c(rep(1, n1), rep(0, n0))

simulation_frt = function()
{
  z = sample(zz)
  y = ifelse(z, y1, y0)
  cafrt_pvalue(z, y, x, nfrt)
}

pvalues_simulation = replicate(nmc, {simulation_frt()})

dat.p = rbind(data.frame(factor1 = "Unstudentized",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[1, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[2, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[3, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[4, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[5, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[6, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[7, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[8, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[9, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[10, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[11, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[12, ]))
write.table(dat.p, "pvaluesnull.txt")

dat.p = read.table("pvaluesnull.txt")
dat.p$factor2 = ordered(dat.p$factor2, 
        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
dat.p$factor1 = ordered(dat.p$factor1, 
        levels = c("Unstudentized", "Studentized OLS", "Studentized EHW"))


pdf("typeoneerrorFRT.pdf", height = 5.6, width = 8)
ggplot(dat.p) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(factor1 ~ factor2) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(a) p-values under the null hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_typeoneerror_humor.R <==
library("car")
library("ggplot2")
setwd("C:/Users/staza/Dropbox/0_x-frt_1st revision JOE_AZ working folder/Graphs")

cafrt_stat_n = function(z, y)
{
	  tau_n_fit = lm(y ~ z)
	  tau_n     = tau_n_fit$coef[2]
	  tau_n_ols = summary(tau_n_fit)$coef[2, 3]
	  tau_n_ehw = tau_n/sqrt(diag(hccm(tau_n_fit))[2])

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  tau_f_fit = lm(y ~ z  + x)
	  tau_f     = tau_f_fit$coef[2]
	  tau_f_ols = summary(tau_f_fit)$coef[2, 3]
	  tau_f_ehw = tau_f/sqrt(diag(hccm(tau_f_fit))[2])
	  
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = scale(x)
	  tau_l_fit = lm(y ~ z  + x + z*x)
	  tau_l     = tau_l_fit$coef[2]
	  tau_l_ols = summary(tau_l_fit)$coef[2, 3]
	  tau_l_ehw = tau_l/sqrt(diag(hccm(tau_l_fit))[2])

	  c(tau_l, tau_l_ols, tau_l_ehw)
}

cafrt_pvalue = function(z, y, x, nfrt)
{
	  	  
	  ## Tukey-Rosenbaum Residual
	  trr  = lm(y ~ x)$residual
	  trr0 = lm(y ~ 0 + x)$residual
	  
	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))

	  
	  cafrt.stat.rep = replicate(nfrt,
	                       {  
	            	        zperm  = sample(z)
	            	        c(cafrt_stat_n(zperm, y),
	            	        cafrt_stat_f(zperm, y, x),
	            	        cafrt_stat_l(zperm, y, x),
	            	        cafrt_stat_n(zperm, trr),
	            	        cafrt_stat_n(zperm, trr0))     
	                      })  
	   
	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   
	   c( apply(d.stat, 1, mean),
	      2*(1-pnorm(abs(cafrt.stat.obs)[c(3,6,9,12)])),
	      2*(1-pnorm(abs(cafrt.stat.obs)[c(2,5,8,11)])));
}


## type one error simulation
nmc    = 1000
nfrt   = 500

n      = 100
r      = 0.2
n1     = n*r
n0     = n - n1
sigma1 = 1
sigma0 = 0.5

x  = runif(n, -1, 1)
y1 = x^3 + rnorm(n, 0, sigma1)
y0 = - x^3 + rnorm(n, 0, sigma0)
y1 = y1 - mean(y1)
y0 = y0 - mean(y0)
zz = c(rep(1, n1), rep(0, n0))

simulation_frt = function()
{
  z = sample(zz)
  y = ifelse(z, y1, y0)
  cafrt_pvalue(z, y, x, nfrt)
}

pvalues_simulation = replicate(nmc, {simulation_frt()})

dat.p.all = rbind(data.frame(factor1 = "Unstudentized",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[1, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[2, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[3, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[4, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[5, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[6, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[7, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[8, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[9, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[10, ]),
              data.frame(factor1 = "Classic t-statistic",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[11, ]),
              data.frame(factor1 = "Robust t-statistic",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[12, ]),
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[16, ]), 
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[17, ]),
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[18, ]),     
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[19, ]),
              data.frame(factor1 = "Classic t-statistic, normal approx.",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[20, ]), 
              data.frame(factor1 = "Classic t-statistic, normal approx.",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[21, ]),
              data.frame(factor1 = "Classic t-statistic, normal approx.",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[22, ]),     
              data.frame(factor1 = "Classic t-statistic, normal approx.",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[23, ]))
write.table(dat.p.all, paste("pvaluesnull_humor_N", n, ".txt", sep="")); 

dat.p.all = read.table(paste("pvaluesnull_humor_N",n,".txt",sep=""));
dim(dat.p.all)
dat.p = dat.p.all[1:16000,]
dat.p$factor2 = ordered(dat.p$factor2, 
        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
dat.p$factor1 = ordered(dat.p$factor1, 
        levels = c("Unstudentized", "Classic t-statistic", "Robust t-statistic", "Normal approx."))


pdf(paste("typeoneerrorFRT_humor_N", n, ".pdf", sep=""), height = 5.6, width = 8)
ggplot(dat.p) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(factor1 ~ factor2) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(a) p-values under the weak null hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()


==> Graphs/cafrtsimulation_typeoneerror_humor_30.R <==
library("car")
library("ggplot2")
setwd("C:/Users/staza/Dropbox/0_x-frt_1st revision JOE_AZ working folder/Graphs")

cafrt_stat_n = function(z, y)
{
	  tau_n_fit = lm(y ~ z)
	  tau_n     = tau_n_fit$coef[2]
	  tau_n_ols = summary(tau_n_fit)$coef[2, 3]
	  tau_n_ehw = tau_n/sqrt(diag(hccm(tau_n_fit))[2])

      c(tau_n, tau_n_ols, tau_n_ehw)
}      
	  
cafrt_stat_f = function(z, y, x)
{	  
	  tau_f_fit = lm(y ~ z  + x)
	  tau_f     = tau_f_fit$coef[2]
	  tau_f_ols = summary(tau_f_fit)$coef[2, 3]
	  tau_f_ehw = tau_f/sqrt(diag(hccm(tau_f_fit))[2])
	  
	  c(tau_f, tau_f_ols, tau_f_ehw)
}

cafrt_stat_l = function(z, y, x)
{	
	  x         = scale(x)
	  tau_l_fit = lm(y ~ z  + x + z*x)
	  tau_l     = tau_l_fit$coef[2]
	  tau_l_ols = summary(tau_l_fit)$coef[2, 3]
	  tau_l_ehw = tau_l/sqrt(diag(hccm(tau_l_fit))[2])

	  c(tau_l, tau_l_ols, tau_l_ehw)
}

cafrt_pvalue = function(z, y, x, nfrt)
{
	  	  
	  ## Tukey-Rosenbaum Residual
	  trr  = lm(y ~ x)$residual
	  trr0 = lm(y ~ 0 + x)$residual
	  
	  cafrt.stat.obs = c(cafrt_stat_n(z, y),
	            	     cafrt_stat_f(z, y, x),
	            	     cafrt_stat_l(z, y, x),
	            	     cafrt_stat_n(z, trr),
	            	     cafrt_stat_n(z, trr0))

	  
	  cafrt.stat.rep = replicate(nfrt,
	                       {  
	            	        zperm  = sample(z)
	            	        c(cafrt_stat_n(zperm, y),
	            	        cafrt_stat_f(zperm, y, x),
	            	        cafrt_stat_l(zperm, y, x),
	            	        cafrt_stat_n(zperm, trr),
	            	        cafrt_stat_n(zperm, trr0))     
	                      })  
	   
	   ## p-values
	   d.stat = (abs(cafrt.stat.rep) - abs(cafrt.stat.obs) >= 0)
	   
	   c( apply(d.stat, 1, mean),
	      2*(1-pnorm(abs(cafrt.stat.obs)[c(3,6,9,12)])),
	      2*(1-pnorm(abs(cafrt.stat.obs)[c(2,5,8,11)])));
}


## type one error simulation
nmc    = 1000
nfrt   = 500

n      = 30
r      = 0.2
n1     = n*r
n0     = n - n1
sigma1 = 1
sigma0 = 0.5

x  = runif(n, -1, 1)
y1 = x^3 + unif(n, 0, sigma1)
y0 = - x^3 + unif(n, 0, sigma0)
y1 = y1 - mean(y1)
y0 = y0 - mean(y0)
zz = c(rep(1, n1), rep(0, n0))

simulation_frt = function()
{
  z = sample(zz)
  y = ifelse(z, y1, y0)
  cafrt_pvalue(z, y, x, nfrt)
}

pvalues_simulation = replicate(nmc, {simulation_frt()})

dat.p.all = rbind(data.frame(factor1 = "Unstudentized",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[1, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[2, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[3, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[4, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[5, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[6, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[7, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[8, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[9, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[10, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[11, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[12, ]),
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[16, ]), 
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[17, ]),
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[18, ]),     
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[19, ]),
              data.frame(factor1 = "Studentized OLS, normal approx.",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[20, ]), 
              data.frame(factor1 = "Studentized OLS, normal approx.",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[21, ]),
              data.frame(factor1 = "Studentized OLS, normal approx.",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[22, ]),     
              data.frame(factor1 = "Studentized OLS, normal approx.",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[23, ]))
write.table(dat.p.all, paste("pvaluesnull_humor_nonnormal_N", n, ".txt", sep="")); 

#dat.p = read.table("pvaluesnull_humor_nonnormal.txt");
dat.p = rbind(data.frame(factor1 = "Unstudentized",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[1, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[2, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[3, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[4, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[5, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[6, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[7, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[8, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[9, ]),
              data.frame(factor1 = "Unstudentized",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[10, ]),
              data.frame(factor1 = "Studentized OLS",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[11, ]),
              data.frame(factor1 = "Studentized EHW",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[12, ]),
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Neyman",
                         frt_pv  = pvalues_simulation[16, ]), 
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Fisher",
                         frt_pv  = pvalues_simulation[17, ]),
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Lin",
                         frt_pv  = pvalues_simulation[18, ]),     
              data.frame(factor1 = "Normal approx.",
                         factor2 = "Rosenbaum",
                         frt_pv  = pvalues_simulation[19, ]))
dat.p$factor2 = ordered(dat.p$factor2, 
        levels = c("Neyman", "Fisher", "Lin", "Rosenbaum"))
dat.p$factor1 = ordered(dat.p$factor1, 
        levels = c("Unstudentized", "Studentized OLS", "Studentized EHW", "Normal approx."))


pdf(paste("typeoneerrorFRT_humor_nonnormal_N", n, ".pdf", sep=""), height = 5.6, width = 8)
ggplot(dat.p) + 
  geom_histogram(aes(x = frt_pv, y = ..density..),
                 breaks = (0:20)/20, 
                 fill = "grey", alpha = 0.7) + 
  geom_hline(yintercept = 1, linetype = 2, alpha = 0.8) + 
  facet_grid(factor1 ~ factor2) +
  theme_bw() + 
  theme(panel.grid.major = element_blank(),
        panel.grid.minor = element_blank(),
        axis.text.x = element_blank()) +
  xlab("(a) p-values under the null hypothesis") + 
  ylab("density") + 
  xlim(c(0,1))
dev.off()

